Cryogenic characterization of a LiAlO$_{2}$ crystal and new results on spin-dependent dark matter interactions with ordinary matter

In this work, a first cryogenic characterization of a scintillating LiAlO$_{2}$ single crystal is presented. The results achieved show that this material holds great potential as a target for direct dark matter search experiments. Three different detector modules obtained from one crystal grown at the Leibniz-Institut f\"ur Kristallz\"uchtung (IKZ) have been tested to study different properties at cryogenic temperatures. Firstly, two 2.8 g twin crystals were used to build different detector modules which were operated in an above-ground laboratory at the Max Planck Institute for Physics (MPP) in Munich, Germany. The first detector module was used to study the scintillation properties of LiAlO$_{2}$ at cryogenic temperatures. The second achieved an energy threshold of (213.02$\pm$1.48) eV which allows setting a competitive limit on the spin-dependent dark matter particle-proton scattering cross section for dark matter particle masses between 350 MeV/c$^{2}$ and 1.50 GeV/c$^{2}$. Secondly, a detector module with a 373 g LiAlO$_{2}$ crystal as the main absorber was tested in an underground facility at the Laboratori Nazionali del Gran Sasso (LNGS): from this measurement it was possible to determine the radiopurity of the crystal and study the feasibility of using this material as a neutron flux monitor for low-background experiments.

==> anc/exclusion_limit_SD_yellin_neutron.xy <==
DM mass (GeV/c^2)    -  Cross section (picobarn)
0.32400000000000000	9.665081643268389e11
0.35640000000000005	2.919817139916775e11
0.3920400000000001	8.408753292258717e10
0.4312440000000002	3.0423257864216698e10
0.47436840000000025	1.3835721231987144e10
0.5218052400000003	7.4768362186741085e9
0.5739857640000003	4.637724934834625e9
0.6313843404000005	3.088859789756126e9
0.6945227744400005	1.8886261565553756e9
0.7639750518840006	9.253778748832862e8
0.8403725570724008	4.21719078004055e8
0.924409812779641	2.095819347870527e8
1.016850794057605	1.1788227549879906e8
1.1185358734633657	7.523660073809643e7
1.2303894608097024	5.3499981603816874e7
1.3534284068906728	3.967957642362339e7
1.48877124757974	3.1097863648289442e7
1.6376483723377142	2.5060939534331676e7
1.8014132095714859	2.105008520877749e7
1.9815545305286346	1.8160080393632635e7
2.1797099835814984	1.635274354698582e7
2.3976809819396485	1.5048785441286579e7
2.6374490801336137	1.4176134467578804e7
2.9011939881469755	1.3331826256658051e7
3.1913133869616734	1.2840825807706678e7
3.510444725657841	1.2501261366196668e7
3.8614891982236257	1.2441206231006706e7
4.247638118045988	1.2487082167499265e7
4.672401929850587	1.2794803508368317e7
5.139642122835647	1.3301833983336052e7
5.653606335119212	1.3838277082356893e7
6.218966968631134	1.4572835108645547e7
6.840863665494249	1.5434819248800218e7
7.524950032043674	1.6487611520086851e7
8.277445035248043	1.7728843756294902e7
9.105189538772848	1.9133869485105865e7
10.015708492650134	2.0688722965110052e7
11.017279341915149	2.2450349297306005e7
12.119007276106665	2.4410924475517068e7
13.330908003717331	2.661505862011993e7
14.663998804089065	2.908214985436287e7
16.130398684497973	3.1833449743828353e7
17.743438552947772	3.474041818412183e7
19.51778240824255	3.7638167223549865e7
21.469560649066807	4.088863001097556e7
23.61651671397349	4.451887308403972e7
25.97816838537084	4.855960358019563e7
28.575985223907924	5.304614388897682e7
31.43358374629872	5.801832422330623e7
34.57694212092859	6.352018655291198e7
38.03463633302145	6.960130154375756e7
41.838099966323604	7.63163171971441e7
46.02190996295597	8.37262356958695e7
50.624100959251564	9.189755000502366e7
55.68651105517672	1.0090495512968647e8
61.2551621606944	1.1082987660169631e8
67.38067837676384	1.2176206320842935e8
74.11874621444024	1.3380130899625988e8
81.53062083588426	1.470568604293295e8
89.6836829194727	1.616491009620214e8
98.65205121141997	1.7771051952162987e8
108.51725633256198	1.9538744929218924e8


==> anc/exclusion_limit_SD_yellin_proton.xy <==
DM mass (GeV/c^2)    -  Cross section (picobarn)
0.3240000000000000	6.69477013556946e7
0.35640000000000005	1.919569617844703e7
0.3920400000000001	5.456646740221492e6
0.4312440000000002	1.9746523527997578e6
0.47436840000000025	898642.7701132452
0.5218052400000003	486526.3762749156
0.5739857640000003	306151.26471438294
0.6313843404000005	217519.56891784962
0.6945227744400005	167943.63617763354
0.7639750518840006	133103.83369218357
0.8403725570724008	110587.52778462683
0.924409812779641	94569.3488804454
1.016850794057605	83002.0003120088
1.1185358734633657	74622.1569209465
1.2303894608097024	67994.37363882137
1.3534284068906728	63031.521783816184
1.48877124757974	58617.39266443283
1.6376483723377142	55326.20486380489
1.8014132095714859	52996.50061658874
1.9815545305286346	50868.02411968285
2.1797099835814984	48734.07729017172
2.3976809819396485	47508.175367360636
2.6374490801336137	46962.66331575793
2.9011939881469755	46712.68190934131
3.1913133869616734	47227.16640306297
3.510444725657841	47835.95391199356
3.8614891982236257	49241.82447987766
4.247638118045988	51396.4675971749
4.672401929850587	53846.027492559755
5.139642122835647	56746.24354471665
5.653606335119212	60300.47030222975
6.218966968631134	64395.49151423223
6.840863665494249	69232.98237058237
7.524950032043674	74830.75652698847
8.277445035248043	81178.6019283423
9.105189538772848	88145.51672772631
10.015708492650134	95967.2631270511
11.017279341915149	104694.99684753518
12.119007276106665	114393.28808140481
13.330908003717331	125220.3526347701
14.663998804089065	137272.29751034488
16.130398684497973	150656.36955867943
17.743438552947772	165493.6018355027
19.51778240824255	181043.52867603552
21.469560649066807	197250.91880812382
23.61651671397349	215269.90183251724
25.97816838537084	235259.12007631297
28.575985223907924	257396.4568539705
31.43358374629872	281880.0641659541
34.57694212092859	308930.2104051656
38.03463633302145	338790.2255736605
41.838099966323604	371731.30885661364
46.02190996295597	408051.84668761725
50.624100959251564	448080.08294775547
55.68651105517672	492180.27622979315
61.2551621606944	540752.051445255
67.38067837676384	594238.3414404222
74.11874621444024	653122.5524817834
81.53062083588426	717942.1404423257
89.6836829194727	789283.4233149575
98.65205121141997	867798.0198477242
108.51725633256198	954195.5028172084


==> anc/unbinned_energy_spectrum.txt <==
Energy (Phonon) [eV]
649.288
1785.39
692.151
301.667
745.177
2545.36
2846.43
3386.93
1970.04
1938.33
468.969
377.211
390.342
360.317
538.905
283.632
476.686
3861.02
3808.6
1543.63
1722.56
1223.18
1095.9
1047.69
1045.84
2946.59
244.274
271.108
259.054
1187.92
1853.82
2490.28
1432.5
3125.9
340.92
1070.44
2512.3
358.782
3125.6
3893.08
455.995
2735.34
231.968
494.506
223.957
2805.73
2590.28
2443.1
425.42
335.345
3008.9
3043.41
2188.37
3636.58
963.634
3261.69
225.199
214.434
321.152
2953.89
3896.85
3510.31
1736.19
280.07
222.37
2078.19
2145.4
448.831
3729.91
3491.59
484.715
3211.09
1654.29
1632.18
736.654
256.189
3053.2
2391.83
756.196
809.489
2214.34
2105.5
1375.25
351.332
3513.91
2159.4
2270.82
307.554
2647.61
3084.34
2129.7
1209.36
2464.01
2851.39
360.725
1564.12
3742.62
3542.21
1709.77
3636.68
3513.15
2956.52
1833.37
3901.72
2758.43
2827.1
1728.99
1239.1
254.622
1296.23
3538.96
2814.29
914.407
2422.62
277.853
325.584
3561.37
1348.62
3211.85
3545.41
1468.62
3243.66
220.321
1863.1
3607.94
277.177
3013.26
3157.44
2981.55
3394.97
1385.77
228.158
3008.52
2843.24
1673.51
3917.19
289.536
1156.96
3823.42
3283.54
620.727
510.238
3913.77
2016.78
3822.4
3387.36
2102
580.16
3190.34
1253.79
467.641
3592.88
1159.88
2719.66
3830.36
294.848
3332.17
226.49
996.875
314.15
1692.65
2055.35
2058.34
398.735
1317.65
1667.08
1697.64
1529.6
613.325
3998.32
2269.44
3477.51
2998.45
327.307
3817.77
2699.16
1965.57
2895.34
3084.76
1088.76
2438.67
462.002
2595.44
2671.69
617.174
747.884
229.189
3078.41
1557.84
788.49
2737.55
3341.24
2955.74
2839.8
1980.19
2179.5
3880.03
3756.92
1815.86
2162.57
1408.54
2117.66
671.088
2022.25
2474.96
3101.5
2770.65
2490.95
227.312
273.568
3693.26
3372.81
391.567
3450.88
3645.4
521.618
238.346
2116.87
2323.97
324.568
353.24
226.037
237.962
1338.92
2248.53
2110.95
561.904
221.43
229.978
2724.56
3756.32
359.334
2675.31
3768.74
3646.68
261.941
3095.54
1950.37
3397.64
3438.53
3851.52
1208.27
2743.35
1728
3782.02
1940.97
997.641
1169.7
601.184
3062.56
227.187
219.793
286.187
338.137
943.337
260.53
1043.39
3218.01
2314.09
1819.21
1764.78
2908.87
2932.05
2604.13
2340.41
592.153
927.41
3160.2
3175.62
377.279
3170.74
1124.02
575.885
1809.55
1473.48
2383.83
1873.62
3613.17
2007.58
2695.32
1813.07
2873.71
351.955
2697.9
1586.98
2980.88
1256.1
3500.8
2011.65
248.725
1584.76
1584.55
1402.1
2282.96
1913.37
220.553
215.136
3266.12
1918.75
855.268
254.477
2520.99
2380.18
2072.27
2969.21
3606.37
2169.89
3069.59
1921.09
1118.34
277.818
388.224
1963.84
3420.2
226.084
1881.38
2678.91
3277.66
214.512
3520.46
1876.98
315.862
2251.96
1050.72
1559.25
1636.71
3006.36
883.524
789.112
455.517
274.599
3193.97
3574.22
883.85
3426.76
2313.43
264.829
1427.62
428.393
2028.56
3605.22
1936.98
482.939
1431.54
2878.67
3771.09
1534.24
1752
2490.68
482.374
3765.27
1505.6
2105.93
1203.49
3640.82
219.187
1006.7
2634.52
263.954
251.255
573.866
960.047
951.566
3659.2
3970.93
1430.6
2507.89
3308.08
1546.67
1692.31
1623.04
1777.2
3258.88
3200.21
1126.41
2320.24
3385.43
991.551
1054.73
309.368
3215.1
228.893
808.884
3258.82
3834.27
2110.01
2988.43
213.799
3774.06
2034.36
3041.39
2488.43
2363.43
1128.88
3732.24
665.516
2283.46
1642.65
1033.86
3678.71
238.274
1046.47
1929.18
740.259
285.136
3927.08
214.79
232.958
1790.82
945.37
306.397
3016.53
2866
1188.95
2619.24
215.512
1289.16
1719.66
3796.9
253.643
2778.22
2875.49
3104.03
585.644
519.21
3250.05
2496.44
222.966
1492.36
2435.41
2046.39
1827.09
1930.34
1307.31
219.288
2575.29
2782.29
499.483
216.341
218.082
2661.23
3540.97
2575.1
392.134
2911.67
3628.22
229.786
1305.9
1109.46
1411.74
794.627
1401.74
354.687
2440.83
483.484
842.603
1056.72
1353.51
464.306
277.44
1300.43
275.967
515.033
1179.3
3902.33
1563.8
3498.31
3214.02
2860.2
2937.85
1040.69
1478.07
613.155
1699.99
216.962
888.403
258.273
3273
1252.59
2630.66
1040.06
3336.34
2748.51
1274.03
570.509
270.604
388.747
2339.53
303.543
247.764
215.02
1663.24
1475.25
1961.03
644.107
3729.65
512.165
1372.2
3274.02
1842.23
2032.2
3672.37
1496.84
290.438
3649.69
3377.06
1769.43
1792.1
1585.55
223.724
3555.06
226.688
2855.01
227.249
2161.46
2689.31
3509.08
690.516
3056.39
1505.59
718.77
696.887
2665.24
473.586
433.684
3612.51
2389.58
3961.5
402.314
1201.27
2830.03
214.491
2787.45
1130.81
2723.88
3302.28
3145.33
2309.85
3973.59
262.99
1013.11
861.498
218.021
417.121
544.038
1055.35
406.341
391.065
2478.66
3226.56
2166.64
716.314
3917
759.625
2510.6
244.834
1544.56
3906.44
326.309
384.603
3631.84
1814.14
3656.12
2034.2
3402.8
1874.81
287.478
2296.44
994.229
2049.51
651.303
3411.92
1557.4
3612.63
1700.82
1787.37
601.315
2050.88
1934.8
2131.31
2722.92
1385.06
1845.57
1442.49
233.944
230.848
2671.08
296.193
287.456
3741.75
3486.48
1484.92
3004.51
3129.51
630.505
3930.12
2179.05
1252.85
3944.31
1114.32
1021.34
945.437
425.183
3406.77
2277.62
3688.71
642.169
273.553
2721.53
360.054
1957.45
3479.51
3603.5
422.878
532.484
2587.53
2050.59
2704.21
982.016
2309.55
2047.36
3542.24
2086.93
3090.49
1896.19
238.71
2096.55
1897.45
1972.04
1003.2
582.639
463.858
2731.13
241.61
292.661
2945.14
1441.68
2202.47
1291.85
2625.46
364.146
217.291
2329.3
2611.14
239.792
1266.59
3729.74
2023.91
2483.62
618.74
2952.63
3655
1110.33
804.13
2267.41
1199.2
3793.92
321.539
3834.39
2819.16
233.563
227.765
1860.41
2685.91
1234.16
1122.08
1823.43
266.434
2740.69
1610.35
342.415
394.001
2688.55
3841.59
2063.93
316.103
1289.5
1729.65
500.131
1060.72
2831.65
1593.16
3001.64
2023.3
594.856
3507.74
2397.03
3709.23
464.956
1137.94
408.627
1927
326.784
2736.48
1616.32
2706.35
477.141
2866.97
2509.19
224.83
2137.85
1884.1
752.633
522.927
2551.76
2466.12
3283.79
1662.69
1920.22
3078.78
238.18
2806.99
3406.32
3267.92
3541.97
3009.31
1611.49
3739.33
3675.15
2106.02
951.758
2654.23
2028.58
3182.28
788.597
2191.58
220.19
3360.06
674.31
712.083
482.754
1507.06
3409.2
716.344
1736.71
3838.87
3464.68
2374.21
595.669
3685.01
276.319
1144.64
1183.39
271.959
392.525
2489.81
3596.83
339.757
378.324
2129.12
1439.51
2959.98
218.158
1757.34
3483.99
3364.94
534.196
3011.24
3273.36
2384.2
217.366
219.947
1394.95
296.416
3297.89
972.399
3843.26
3749.17
217.415
502.148
1826.61
583.29
236.798
368.754
3703.47
306.09
1835.08
3435.89
2046.66
493.014
2481.44
877.954
3246.25
2534.08
234.877
3862.97
2309.95
249.751
2879.54
1145.73
905.907
3277.73
2964.99
2263.12
1466.25
1271.46
1852.56
2135.77
214.986
801.183
3593.02
237.507
1679.1
2827.77
1249.4
3804.8
959.424
295.861
1000.61
2680.5
1472.79
2184.54
479.597
3922.6
1128.15
3990.75
3202.92
701.022
3795.85
2684.47
3387.49
3327.69
1971.59
2853.84
2049.62
1097.72
3343.17
225.847
3161.91
3381.45
874.404
853.886
2845.4
3254.57
3164.86
1607.33
3931.98
3278.72
315.957
343.065
2407.24
521.058
895.226
1891.54
3533.4
552.52
567.726
1465.95
305.057
1862.83
1125
2076.93
2760.43
287.615
634.941
3556.91
2274.12
2208.4
976.961
317.647
271.845
2905.6
2603.43
361.733
3508.41
2399.67
994.426
2909.44
643.728
1990.43
1846.71
968.607
2377.52
1753.38
3635.5
214.136
2868.92
2121.82
3050.95
1981.63
3833.29
306.726
1882.2
1636.38
1390.3
2043
3228.39
3896.69
2465.72
241.032
2906.7
2255.65
3247.63
958.361
986.991
3468.02
2478.97
3478.54
1189.13
1562.81
3817.89
3619.19
649.803
1268.7
563.807
2508.3
1955.38
340.272
2360.81
2806.86
266.058
362.697
375.265
1287.08
1994.83
1375.19
326.66
1958.82
1482.81
1678.74
496.086
1110.58
1646.44
581.953
1303.9
3204.8
3251.6
3468.28
2495.87
2708.91
1832.95
220.749
3528.2
629.059
2458.22
1052.47
1470.1
794.721
2554.53
2622.04
1644.25
931.264
2184.12
774.335
248.902
722.475
219.676
260.466
3355.22
2295.39
1671.19
2658.06
254.689
241.704
2802.68
235.984
2129.25
1595.08
2767.34
1598.85
3819.73
214.11
1238.3
1706.75
214.967
2781.09
528.328
527.112
1389.15
1429.62
1723.63
894.239
2841.54
2667.56
639.889
382.575
1287.22
213.307
3994.53
679.998
2933.6
2323.7
1089.46
2001.35
346.377
1454.97
708.447
1018.01
1666.82
1820.17
284.245
297.906
3038.45
261.75
219.824
288.264
279.467
3594.48
3431.87
219.542
3480.74
1726.68
3649.02
3739.57
593.084
222.587
956.473
605.947
1433.91
1303.68
769.976
3119.6
932.74
1859.75
3908.02
3891.7
3962.54
1373.86
226.44
679.485
2234.9
2722.96
344.729
2543.83
226.405
3581.81
2748.61
215.223
3149.02
2950.32
215.882
3379.83
1714.69
1120.02
379.934
1154.48
1842.36
2262.84
720.567
234.259
562.584
1614.45
2852.18
213.318
233.232
837.746
1531.48
3417.84
2472.13
3686.03
3925.93
1018.3
3238.71
1239.33
1546.51
1306.93
215.215
553.822
2886.09
213.538
2856.19
3097.36
3012.57
571.824
3957.26
3086.85
371.535
553.815
366.384
1318.68
1528.72
280.081
2291.11
3020.03
516.584
639.604
968.811
228.352
1395.53
781.406
273.365
1430.84
1281.18
2285.92
1877.22
1039.72
315.911
1813.33
616.942
1228.54
2718.57
381.391
3116.36
3898.06
3986.47
323.844
774.309
3098.78
867.64
1594.58
2682.28
3837.47
2471.46
273.694
2559.33
888.834
643.345
3720.64
2042.8
1630.56
1044.02
457.883
2541.89
2797.76
3520.9
2543.9
891.561
1311.89
706.589
1989.35
2961.04
358.791
307.953
1465.45
3275.72
873.206
2308.15
3824.15
1368.84
3425
3768.46
3202.27
844.212
2588.27
377.153
931.578
3181.42
3987.77
3685.18
216.436
2511.22
213.165
1045.85
939.666
213.311
275.636
1899.28
2065.3
3980.74
1299.62
607.758
429.501
3790.28
639.665
241.968
1585.22
2080.49
2384.7
1911.57
217.557
231.084
1139.38
2743.44
1453.11
253.366
2404.46
2415.76
718.666
2802.45
1573.3
2030.72
365.425
3571.37
1519.85
793.702
242.529
2640.05
1898.94
3236.8
3177.77
695.328
2378.47
501.608
2857.94
2787.2
1287.38
3056.3
3751.85
2746.63
1256.99
771.941
1409.01
257.991
279.818
3445.6
226.352
269.633
1084.73
3996.39
3357.24
2000
3298.17
463.605
3939.91
1890.02
2313.79
539.861
482.698
629.306
219.239
1886.74
3877.98
1842.42
301.058
3310.57
445.649
1024.04
2484.32
2952.89
935.809
411.32
461.726
279.02
690.569
3545.99
3826.93
2228.18
401.415
1935.48
652.258
1543.52
435.221
469.811
3776.24
311.393
217.058
3535.06
1725.24
545.231
1093.23
3151.76
403.589
3315.28
1138.01
1709.8
1551.1
2578
600.404
2708.85
1910.82
1531.59
3836.73
2110.96
3038.87
3737.7
1527.28
265.93
755.098
2766.16
1318.47
346.18
282.036
2826.58
2293.65
214.087
468.948
1890
217.289
1395.46
542.304
3528.38
1863.77
2378
2328.93
1388.17
245.116
1903.04
308.658
1320.35
255.296
3039.64
3142.09
1310.73
3468.49
762.084
747.175
568.193
2030.86
335.653
3600.37
216.208
808.121
2746.27
455.053
463.135
619.835
743.634
3739.75
2140.01
227.259
1391.7
229.333
354.117
3876.49
2025.3
3703.25
3102.08
220.991
1457.08
2648.71
621.724
2229.06
377.516
2671.43
2716.24
3566.89
3851.34
2226.13
216.066
218.501
259.362
2018.45
2327.86
1023.49
2536.89
3155.22
2817.9
3590.7
2608.39
215.703
3405.54
227.642
3725.5
259.297
229.644
1298.58
2832.21
2265.91
3384.73
2060.35
550.62
3624.63
1742.31
347.213
2404.42
286.084
1667.87
1593.17
2517.74
2917.56
3764.39
243.168
325.231
1862.11
221.637
723.502
2038.78
2379.03
258.741
1844.17
3015.86
266.151
603.738
1836.09
2157.68
3055.26
351.196
2340.4
216.668
627.316
1210.42
216.336
960.865
3591.43
2070.66
424.822
1886.13
278.331
3241.42
1388.35
284.128
1790.33
222.815
2730.28
231.366
695.171
1941.2
2645.35
3437.03
3966.81
2518.5
1012.84
215.381
1545.91
2379.58
1717.31
968.589
2713.78
445.92
400.42
339.025
2574.42
222.892
232.11
1569.84
1552.15
2757.75
217.032
3047.87
3997.38
218.661
657.087
2230.19
3118.37
378.525
2684.81
1746.37
2492.04
3419.03
3095.46
2844.11
559.291
233.647
1116.53
248.917
1058.14
3076.25
224.278
1921.82
442.759
231.179
766.595
3796.92
1812.64
2186.51
2390.07
410.558
314.311
3230.75
468.091
1829.72
2683.23
215.054
3192.23
3975.92
2054.58
219.667
1230.46
771.892
2961.98
3322.07
364.719
3057.78
3584.46
3174.34
3430.4
2547.41
1123.77
278.992
3863.26
218.303
219.098
609.984
871.753
3050.26
3405.16
1867.78
604.616
1123.29
1544.87
231.976
780.262
572.417
3471.07
3983.87
2062.13
2614.76
3286.64
945.1
597.929
2794.99
2741.16
1832.42
3341.72
1518.06
2022.73
2837.18
1509.03
1522.72
866.388
296.651
442.783
1836.16
2775.49
2080.14
275.043
2218.96
590.992
948.353
1882.05
2405.86
1832.77
2684.66
2795.03
1239.24
213.877
3918.88
658.434
3064.39
3389.42
226.612
1898.4
1397.66
3698.18
216.604
3420.22
358.103
2520.38
1580.43
215.149
285.291
227.288
1194.58
2460.81
2586.35
3243.27
1257.98
1255.73
281.614
3975.13
1316.17
3790.66
864.404
2266.79
1273.53
2548.86
2590.87
296.623
3457.93
220.606
299.15
341.355
1044.59
226.442
2029.49
3119.05
3670.22
470.449
820.289
2526.64
465.858
2285.66
1151.49
1900.46
3603.18
418.684
3448.95
215.617
235.004
220.048
1108.93
217.786
235.671
292.084
359.689
3403.12
3728.23
1520.88
3346.79
238.168
2039.89
2050.46
2082.39
222.328
225.366
344.585
2519.11
1518.54
3757.17
1662.24
2312.2
3136.84
489.493
689.723
3522.55
2411.23
1413.03
2768.14
226.07
218.383
573.283
3532.77
760.332
3144.63
1598.83
467.292
1433.95
245.177
822.438
3558.4
3504.1
3092.56
3169.7
2280
1237.96
2723.88
3781.61
745.504
248.876
3443.83
2899.81
3965.61
1784.44
868.074
223.949
1520.71
3957.08
1809.24
1408.93
1294.21
1529.83
1156.88
3725.56
2764.78
3784.43
290.86
224.525
2334.68
837.057
1242.46
229.767
2916.24
2814.43
1510.23
3099.47
1685.91
489.325
255.904
3720.49
3083.5
1298.16
406.468
309.414
1751.95
3381.19
3551.94
3499.99
2237.51
3213.63
3504.99
2548.24
1204.92
2521.48
219.977
387.945
1733.55
3273.12
2223.37
312.368
2135.17
857.614
1090
229.279
3694.82
1556.6
1607.74
990.673
223.566
992.24
1303.47
2852.55
2698.93
3541.09
3714.56
1569.36
1868.13
259.878
3375.53
2545.87
375.786
483.61
1487.81
681.099
1683.68
227.816
2194.14
3850.31
913.265
1573.85
2824.65
329.776
1636.73
220.086
1117.89
2566.61
1065.81
792.124
770.748
3404.33
2370.58
213.71
523.871
3400.16
215.408
3635.77
2972.14
1806.54
2638.92
3261.78
2161.96
3947.17
2079.97
216.012
606.534
218.506
1231.4
336.856
3338.5
2237.9
452.792
2764.69
1328.6
1220.12
1448.98
1750.39
1035.43
3346.54
3244.09
1746.09
3756.37
3370.24
676.12
369.062
3200.89
2575.18
2717.44
1357.32
1730.21
2468.03
3594.97
2770.92
1600.34
2854.85
780.554
3258.14
229.392
3983.72
706.248
1850.16
2390.05
302.569
3207.73
253.673
2866.69
2308.46
3580.56
2172.88
1923.5
3146.58
452.119
3707.49
1904.05
519.049
544.673
3832.55
3734.14
3944.64
3875.75
1941.94
2885.03
219.563
2828.69
1326.95
468.476
905.634
2808.03
1243.54
1725.18
340.609
3685.72
226.708
1894.6
3016.72
1526.73
1487
2836.9
1522.25
634.962
2538.89
934.082
1244.82
3717.58
220.361
2258.26
1655.26
3575.7
968.624
1983.41
349.104
224.145
583.594
220.225
1655.4
3782.04
565.296
1194.78
2549.37
213.216
2530.02
2982.33
3752.97
236.234
2320.13
3467.47
2302.61
1274.75
545.593
2565.1
213.362
223.96
2569.94
244.263
1860.83
3146.76
1140.24
271.537
1624.08
302.895
1424.14
1757.12
933.485
484.651
1777.3
1476.88
2650.04
1063.94
215.343
2849.38
292.794
265.38
2649.19
2444.77
2455.34
214.52
1460.97
911.825
3034.94
290.037
3826.39
3102.67
854.396
1188.04
2916.29
223.145
3106.41
214.1
3161.93
3906.67
539.969
3927.53
3728.85
596.745
2567.66
1740.56
3302.06
3019.13
1276.37
376.933
221.637
1445.55
3894.11
3557.06
276.132
213.801
3534.88
1703.54
216.334
245.396
2025.56
483.575
231.345
1593.47
3335.97
2288.62
711.122
2688.57
2986.1
3491.86
2047.23
225.045
409.424
376.919
2890.7
1342.27
231.174
746.36
2431.88
2691.6
1875.55
2732.83
227.456
1400.42
705.24
234.055
2767.61
1871.93
674.921
447.06
691.678
2431.8
430.637
555.193
3259.13
1633.35
1686.56
1890.57
718.804
2729.59
1644.71
1478.34
1075.67
3845.92
230.59
220.711
2649.84
459.666
2089.76
281.135
2682.35
1992.63
1558.52
1343.65
1277.65
220.684
226.332
2811.34
2852.74
546.982
2133.23
1485.17
2331.21
1215.3
3540.15
3895.7
3603.65
1927.05
237.875
862.216
1269.03
1963.69
3608.86
2574.37
1781.28
3597.7
519.774
960.222
319.696
230.765
3984.75
2545.17
3877.31
1779.5
2984.43
547.767
2065.64
690.565
3799.12
643.456
2294.19
2179.99
1970.35
213.546
244.753
1717.38
865.073
529.285
2067.47
450.939
1128.69
918.052
2571.47
1897.87
1046.46
945.728
231.54
1976.78
1791.53
1818.07
232.377
2441.18
2426.89
404.208
299.994
224.833
3254.11
274.167
1177.68
1289.68
2043.86
2132.1
1196.06
3608.98
503.235
2331.06
2625.2
3077.42
2295.23
236.502
1692.99
476.69
220.835
1857.41
924.901
3397.86
815.795
2786.86
213.784
217.486
571.88
226.369
245.017
2119.62
3576
454.605
1704.26
3458.63
226.886
263.906
218.596
1090.29
2082.8
1934.04
942.038
1365.69
1858.38
1860.8
1485.74
1618.66
2919.82
529.654
232.518
2942.46
1876.2
704.572
2719.08
3230.05
1704.29
3735.3
667.162
1019.47
328.577
214.437
3511.14
2941.25
221.961
3797.99
224.182
604.972
2055.63
214.873
227.297
3606.13
3268.67
1068.26
2297.85
2643.38
3772.84
236.228
398.501
2599.9
1649.91
3218.3
1541.11
833.655
1384.42
1548.19
2503.57
832.444
360.822
214.314
1719.64
954.901
2940.86
2051.47
3591.48
1957.08
217.097
2416.51
2706.91
779.579
912.699
2503.44
231.637
213.773
2634.24
2090.59
1977.33
218.223
1226.56
757.053
2708.52
2700.8
929.229
216.051
2743.77
1067.81
218.137
215.08
1421.99
270.225
1602.97
504.731
1582.72
1570.2
219.097
224.766
3718.16
316.512
1603.98
446.159
2744.36
1655.2
3876.4
1338.47
2560.93
3621.86
227.364
642.766
223.583
3822.04
435.94
355.097
3361.49
1158.83
465.951
326.361
3829.05
453.147
344.567
3021.7
228.104
358.474
579.505
231.878
1854.32
967.744
3743.42
1550.78
1516.25
554.264
3510.2
221.553
1558.47
1343.12
861.73
2686.6
486.882
302.658
222.32
3065.49
233.69
1034.6
313.763
837.911
247.103
1882.61
499.791
1873.87
917.652
215.749
3800.67
915.958
213.991
722.047
3498.16
3985.3
913.286
497.307
3021.23
414.776
2600.31
907.898
3017.64
3543.26
2265.36
819.327
1961.04
1533.67
2409.94
3208.74
1556.7
444.035
3635.38
259.431
2360.95
2367.96
1233.74
717.27
3782.38
1054.65
1991.52
1212.77
1294.35
873.92
3311.99
237.567
2282.88
235.7
1775.55
508.602
1097.65
287.93
1399.82
313.468
3667.75
638.302
324.44
3740.83
2282.93
1558.23
391.092
215.845
721.785
1769.58
2552.3
217.204
236.453
1594.84
3201.98
1843.45
3301.94
3521.86
3847.53
3818.59
2999.68
2523.11
1088.87
1275.71
2165.07
218.188
1343.55
1020.48
2535.43
1012.13
233.301
2124.02
3837.64
239.588
2723.96
3588.77
476.988
3709.55
314.743
446.322
427.519
314.175
218.63
988.603
815.742
1781.62
642.708
229.137
225.583
2461.17
377.012
471.108
423.512
860.706
1810.37
1631.32
1086.79
3302.4
2011.07
253.685
3688.5
225.217
3296.9
225.379
1513.66
3918.36
229.089
634.06
2135.44
2916.23
789.584
2665.94
2530.78
222.591
3594.87
286.572
3488.97
2127.44
2610.15
3431.32
2041.84
2463.05
3230.62
3011.01
1914.91
3344.57
3116.85
486.061
3688.83
1679.61
3655.62
919.488
2659.76
2640.68
730.57
1990.6
3006.58
347.162
1739.4
1279.06
3985.7
490.751
917.058
1346.66
2595.06
617.049
2978.98
1780.48
2620.55
474.384
914.208
244.509
252.6
2440.55
3013.35
1670.94
2394.43
707.918
2246.24
1692.15
2185.7
776.556
217.277
652.313
942.907
2377.36
2586.68
2448.57
238.387
2256.02
3864.03
2433.82
924.18
478.454
330.08
224.198
215.102
274.258
301.713
264.882
263.493
243.299
319.41
216.486
3972.92
237.272
223.023
230.984
1033.2
218.712
233.371
2729.51
320.285
3651.94
3958.35
603.712
2230.46
219.143
217.403
731.397
2514.94
3396.08
3707.6
2829.69
965.622
330.264
1600.63
1542.25
1311.61
1643.07
1793.58
244.542
841.05
2420.08
228.867
232.335
3674.98
1010.75
363.735
3795.1
1615.88
1704.18
2840.97
3585.23
1255.59
3158.25
1260.97
3280.98
217.204
3888.51
1410.58
242.612
2118.12
3263.39
232.747
353.928
374.236
1980.96
1700.85
217.928
2222.99
3822.36
2570.5
1902.66
3702.52
336.254
512.157
221.211
288.561
265.862
1729.65
1726.23
597.231
491.004
1257.23
652.368
1268.12
1273.39
1453.07
1519.55
1736.17
854.295
878.55
1140.52
279.089
401.176
346.302
2889.18
221.858
1326.26
540.247
3236.13
727.152
328.21
236.251
230.299
248.588
242.243
300.028
255.892
229.834
3728.4
719.552
602.302
475.384
679.83
585.431
597.895
619.25
2570.83
3232.34
217.913
363.347
338.868
416.214
437.263
324.68
432.997
385.155
368.816
430.082
300.919
428.112
407.264
365.597
328.211
278.879
223.583
225.814
1815.43
271.885
243.918
229.484
3014.02
2493.65
3227.97
214.224
218.859
1475.36
2291.31
1995.86
2032.11
2012.83
1925.17
785.2
763.432
712.817
1853.12
3759.06
536.396
502.599
478.396
534.244
545.77
663.653
660.369
782.903
684.453
724.779
641.16
590.124
628.871
754.232
606.127
634.591
1356.4
1293.98
1168.16
1822.29
2095.35
2419.53
2709.52
971.286
1036.11
1035.55
605.708
695.852
2606.29
1854.83
1549.79
1125.42
1212.5
1109.9
1230.72
1324.6
1183.41
1696.54
1755.81
868.75
516.155
2552.1
1580.55
2048.7
1874.73
1186.32
311.026
1992.93
2460.77
3754.82
3337.19
3533.18
2814.6
3223.39
1715.84
379.719
391.218
663.402
617.644
1566.43
2322.89
242.846
589.331
337.561
302.064
330.135
242.613
1111.72
234.428
217.911
245.558
249.024
263.566
243.985
235.671
270.789
259.262
254.187
297.327
232.193
231.748
225.897
231.458
231.131
233.197
249.511
288.374
3034.31
925.917
1308.72
237.932
936.79
644.473
901.389
622.243
481.459
519.157
513.117
907.38
875.168
1126.67
1132.01
440.741
275.706
309.209
301.65
309.64
365.348
2527.16
384.8
354.594
1305.83
452.069
454.17
1206.12
401.228
413.043
407.177
365.872
1674.39
276.575
241.523
238.582
375.255
374.48
1994.22
402.024
268.642
285.641
335.635
393.824
267.464
1858.8
226.697
241.424
327.34
280.186
298.446
328.504
310.446
313.386
1512.11
1968.32
325.732
327.562
2810.81
282.714
1158.73
303.614
228.152
343.046
299.775
343.254
1384.67
367.261
240.918
222.613
292.726
297.577
339.68
1518.7
218.272
260.749
227.937
262.934
669.168
323.298
346.452
420.231
3847.08
308.379
403.539
367.202
279.695
401.521
275.658
297.029
351.354
220.094
1462.25
222.365
233.846
232.049
318.166
326.102
257.172
272.449
845.124
267.919
274.157
240.248
286.481
227.57
235.702
274.01
308.178
264.989
1653.6
225.712
237.597
376.255
249.861
277.589
445.038
317.173
444.054
574.222
1804.81
223.168
215.047
404.875
1251.92
242.8
469.916
1732.08
937.828
684.417
3361.86
1709.41
2493.92
1809.26
213.076
2835.88
3709.73
2426.83
3935.97
667.222
216.05
1106.45
216.816
2787.14
335.475
763.774
271.246
2885.65
1609.89
2032.65
1530.05
277.694
284.163
2801.21
3639.64
2299.72
227.711
2993.25
1853.13
2900.69
1809.9
1049.91
3553.25
2455.99
2795.01
1016.36
2287.19
526.983
1876.82
2467.03
3646.58
1908.36
870.502
3314.13
2998.18
3250.14
619.08
2377.09
1541.89
3791.34
2343.53
2148.91
2780.39
1964.43
2432.55
389.521
2945.46
3765.99
235.949
3436.36
3164.89
1952.07
258.137
3258.44
2812.68
396.996
2829.26
3342.24
3844.19
761.344
3047
1895.72
1296.3
532.776
2291.07
1923.64
2356.22
3838.21
2975.61
2687.37
3299.26
2985.57
216.219
1525.62
2269.2
243.576
1971.27
1810.75
2783.39
350.822
2794.46
231.403
1395.55
3224.46
227.887
2038.93
265.949
214.954
2042.42
1521.01
1508.38
3171.26
1042.03
2205.9
3492.04
1095.52
3007.33
2897.61
2113.02
478.882
2032.02
1131.04
2528.76
1802.72
2568.17
2023.37
223.826
1765.32
3805.11
2867.64
214.247
3499.7
2623.53
3555.43
1467.57
1976.83
2686.82
2882.72
2717.98
3422.96
3811.06
2959.96
920.16
1674.11
526.049
775.708
1452.13
2268.92
368.409
1790.75
2988.99
2824.62
1453.92
248.827
3998.72
1285.04
1789.03
2841.22
233.705
277.367
284.199
213.533
1811.55
2389.66
229.039
3044.99
215.835
1604.28
2476.64
2638.97
246.056
2892.21
3264.79
2701.73
890.083
1145.65
3049.85
218.782
2177.87
1530.22
1971.73
892.022
364.979
3076.37
420.965
2860.9
3607.6
3372.28
1306.79
922.208
215.6
290.14
221.317
902.213
1212.67
309.755
3873.54
1752.21
432.891
1940.04
3563.38
3725.92
301.876
3227
1465.54
899.996
3966.34
1480.82
485.714
2061.04
2099.58
3089.55
226.215
2698.6
2685.71
2564.17
2161.04
3114.78
731.381
227.695
807.11
2663.28
602.476
908.92
1647.48
2914.02
228.511
2455.04
586.361
2428.13
2813.84
1370.72
3786.9
1306.75
2924.6
2695.91
435.47
2920.07
641.117
3792.07
3511.77
651.249
1449.06
438.808
3079.44
880.735
1376.03
2864.83
2099.77
3795.19
2619.74
549.716
1607.14
3753.26
530.12
396.74
3457.36
1243.9
2850.04
3125.38
3899.99
223.177
704.834
3829.92
3086.17
2988.26
3911.66
236.301
1179.95
3668.73
579.366
1878.43
237.264
1179.04
568.583
1239.9
248.766
3857.74
2227.7
831.151
3699.25
1847.85
2268.14
319.141
2787.97
2326.39
256.265
3548.9
3374.3
418.847
686.652
2766.29
217.406
2871.15
258.484
3719.21
3068.33
1167.72
3912.96
2882.82
1630.97
1675.05
1393.83
260.705
321.065
1806.66
498.255
2338.66
1401.57
311.262
223.829
224.156
1721.14
246.62
1609.84
2807.62
1728.66
1910.78
1468.18
3700.48
1467.69
3470.23
798.925
3705.12
434.781
1154.29
213.269
940.842
3401.07
1425.63
2513.6
1526.82
1745.14
2071.74
1026.18
291.061
3401.86
1909.22
2133.12
2678.91
213.948
1612.79
218.303
1379.4
2534.57
2714.95
3220.22
1227.82
3455.42
3350.08
229.513
979.331
1544.61
3181.73
3500.9
3800.04
3024.46
2919.1
686.27
807.686
1896.93
1903.7
1516.74
3971.45
1174.8
230.832
1777.36
3323.19
3854.91
872.012
590.221
2127.06
1996.59
3595.58
2113.93
1818.92
1487.5
1948.11
333.553
1393.75
1173.92
2019.17
481.933
3526.15
233.83
3980.28
3775.11
392.02
1778.34
1140.88
835.876

